Supervised and Extended Restart in Random Walks for Ranking and Link Prediction in Networks

Given a real-world graph, how can we measure relevance scores for ranking and link prediction? Random walk with restart (RWR) provides an excellent measure for this and has been applied to various applications such as friend recommendation, community detection, anomaly detection, etc. However, RWR suffers from two problems: 1) using the same restart probability for all the nodes limits the expressiveness of random walk, and 2) the restart probability needs to be manually chosen for each application without theoretical justification. We have two main contributions in this paper. First, we propose Random Walk with Extended Restart (RWER), a random walk based measure which improves the expressiveness of random walks by using a distinct restart probability for each node. The improved expressiveness leads to superior accuracy for ranking and link prediction. Second, we propose SuRe (Supervised Restart for RWER), an algorithm for learning the restart probabilities of RWER from a given graph. SuRe eliminates the need to heuristically and manually select the restart parameter for RWER. Extensive experiments show that our proposed method provides the best performance for ranking and link prediction tasks, improving the MAP (Mean Average Precision) by up to 15.8% on the best competitor.

==> FIG/scalability/plot_main.m <==


[X] = dlmread('wiki.txt');

idx = 1:size(X(:, 1));
idx = 1:2:size(X(:, 1));
%idx = [1,2,3,5,10,20]
fsz = 38;
msz = 33;
lw = 8;

[p] = polyfit(log(X(idx, 2)), log(X(idx, 3)), 1);
fprintf('wiki edge, tangent: %.4f\n', p(1));

[p] = polyfit(log(X(idx, 1)), log(X(idx, 3)), 1);
fprintf('wiki node, tangent: %.4f\n', p(1));

clf('reset');
hold on;
%box on;
%pbaspect([1 1 1]);
%figure
clf('reset')
loglog(X(idx, 2), X(idx, 3), '-o', 'LineWidth', lw, 'MarkerSize', msz);
set(gca,'FontSize',fsz)
%set(gcf,'color','w');
%grid on
legend('SuRe','Location','northwest');
xlabel('Number of edges') % x-axis label
ylabel('Wall-clock time (sec)') % y-axis label
ylim([min(X(:, 3)), 5*1e3]);
xlim([1e5, 2*1e8]);
%xl=xlim;
%xt=get(gca,'xtick');
%set(gca,'fontsize',30,'xlim', [xl], 'xtick', 10)


hold off;
export_fig('SCALABILITY_WIKIPEDIA_EDGES', '-pdf', '-transparent');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clear;

[X] = dlmread('live.txt');

idx = 1:size(X(:, 1));
idx = 1:2:size(X(:, 1));
%idx = [1,2,3,5,10,20]
fsz = 38;
msz = 33;
lw = 8;

[p] = polyfit(log(X(idx, 2)), log(X(idx, 3)), 1);
fprintf('live edge, tangent: %.4f\n', p(1));

[p] = polyfit(log(X(idx, 1)), log(X(idx, 3)), 1);
fprintf('live node, tangent: %.4f\n', p(1));


hold on;
box on;
pbaspect([1 1 1]);
figure
clf('reset')
loglog(X(idx, 2), X(idx, 3), '-o', 'LineWidth', lw, 'MarkerSize', msz);
set(gca,'FontSize',fsz)
%set(gcf,'color','w');
%grid on
legend('SuRe','Location','northwest');
xlabel('Number of edges') % x-axis label
ylabel('Wall-clock time (sec)') % y-axis label
ylim([min(X(:, 3)), 1*1e4]);
xlim([min(X(:, 2)), 1e8]);

hold off;
export_fig('SCALABILITY_LIVEJOURNAL_EDGES', '-pdf', '-transparent');



% hold on;
% figure
% loglog(X(idx, 1), X(idx, 3), '-o', 'LineWidth', 4, 'MarkerSize',18);
% set(gca,'FontSize',fsz)
% set(gcf,'color','w');
% %grid on
% legend('SuRe','Location','northwest');
% xlabel('Number of nodes') % x-axis label
% ylabel('Wall-clock time (sec)') % y-axis label
% ylim([min(X(:, 3)), 1e3]);
% hold off;
% export_fig('SCALABILITY_LIVEJOURNAL_NODES2', '-pdf', '-transparent');

==> FIG/scalability/plot_main2.m <==


% [X] = dlmread('wiki.txt');
[X] = dlmread('scaleresult_wiki.txt');
idx = 1:size(X(:, 1));
% idx = 1:2:size(X(:, 1));
%idx = [1,2,3,5,10,20]
fsz = 38;
msz = 33;
lw = 8;

[p] = polyfit(log(X(idx, 2)), log(X(idx, 3)), 1);
fprintf('wiki edge, SuRe tangent: %.4f\n', p(1));

[p] = polyfit(log(X(idx, 2)), log(X(idx, 4)), 1);
fprintf('wiki edge, RWR tangent: %.4f\n', p(1));

[p] = polyfit(log(X(idx, 2)), log(X(idx, 5)), 1);
fprintf('wiki edge, SRW tangent: %.4f\n', p(1));

idxtem = 1:3;
[p] = polyfit(log(X(idxtem, 2)), log(X(idxtem, 6)), 1);
fprintf('wiki edge, QUINT tangent: %.4f\n', p(1))
% [p] = polyfit(log(X(idx, 1)), log(X(idx, 3)), 1);
% fprintf('wiki node, tangent: %.4f\n', p(1));

clf('reset');
hold on;
% box on;
% pbaspect([1 1 1]);
% figure
clf('reset')
loglog(X(idx, 2), X(idx, 3), '-o', 'LineWidth', lw, 'MarkerSize', msz, 'Color',[0,153/255,198/255]);
hold on;
loglog(X(idx, 2), X(idx, 5), '-x', 'LineWidth', lw, 'MarkerSize', msz, 'Color',[220/255,57/255,18/255]);
hold on;
loglog(X(idx, 2), X(idx, 7), '-^', 'LineWidth', lw, 'MarkerSize', msz, 'Color',[116/255,116/255,116/255]);
hold on;
set(gca,'FontSize',fsz)
set(gcf,'color','w');
%grid on

xlabel('Number of edges') % x-axis label
ylabel('Wall-clock time (sec)') % y-axis label
legend('SuRe', 'SRW', 'QUINT','Location','southeast');
ylim([min(X(:, 5)), 5*1e3]);
xlim([1e5, 2*1e8]);
%xl=xlim;
%xt=get(gca,'xtick');
%set(gca,'fontsize',30,'xlim', [xl], 'xtick', 10)


hold off;
export_fig('SCALABILITY_WIKIPEDIA_EDGES', '-pdf', '-transparent');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
% clear;
% 
% [X] = dlmread('scaleresult_live.txt');
% 
% idx = 1:size(X(:, 1));
% idx = 1:2:size(X(:, 1));
% %idx = [1,2,3,5,10,20]
% fsz = 38;
% msz = 33;
% lw = 8;
% 
% [p] = polyfit(log(X(idx, 2)), log(X(idx, 3)), 1);
% fprintf('wiki edge, SuRe tangent: %.4f\n', p(1));
% 
% [p] = polyfit(log(X(idx, 2)), log(X(idx, 5)), 1);
% fprintf('wiki edge, SRW tangent: %.4f\n', p(1));
% 
% idxtem = 1:3;
% [p] = polyfit(log(X(idxtem, 2)), log(X(idxtem, 7)), 1);
% fprintf('wiki edge, QUINT tangent: %.4f\n', p(1))
% 
% 
% hold on;
% box on;
% pbaspect([1 1 1]);
% figure
% clf('reset')
% loglog(X(idx, 2), X(idx, 3), '-o', 'LineWidth', lw, 'MarkerSize', msz, 'Color',[0,153/255,198/255]);
% hold on;
% loglog(X(idx, 2), X(idx, 5), '-x', 'LineWidth', lw, 'MarkerSize', msz, 'Color',[220/255,57/255,18/255]);
% hold on;
% loglog(X(idx, 2), X(idx, 7), '-^', 'LineWidth', lw, 'MarkerSize', msz, 'Color',[116/255,116/255,116/255]);
% hold on;
% set(gca,'FontSize',fsz)
% set(gcf,'color','w');
% %grid on
% legend('SuRe', 'SRW', 'QUINT','Location','southeast');
% xlabel('Number of edges') % x-axis label
% ylabel('Wall-clock time (sec)') % y-axis label
% ylim([min(X(:, 5)), 1*1e4]);
% xlim([min(X(:, 2)), 1e8]);
% 
% hold off;
% export_fig('SCALABILITY_LIVEJOURNAL_EDGES', '-pdf', '-transparent');
% 
% 
% 
% % hold on;
% % figure
% % loglog(X(idx, 1), X(idx, 3), '-o', 'LineWidth', 4, 'MarkerSize',18);
% % set(gca,'FontSize',fsz)
% % set(gcf,'color','w');
% % %grid on
% % legend('SuRe','Location','northwest');
% % xlabel('Number of nodes') % x-axis label
% % ylabel('Wall-clock time (sec)') % y-axis label
% % ylim([min(X(:, 3)), 1e3]);
% % hold off;
% % export_fig('SCALABILITY_LIVEJOURNAL_NODES2', '-pdf', '-transparent');

==> FIG/scalability/run.sh <==
gnuplot PLOT.plt

epspdf SCALABILITY_FRIENDSTER.eps
rm SCALABILITY_FRIENDSTER.eps
open SCALABILITY_FRIENDSTER.pdf



